Perturbation Theory at Eight Loops: Novel Structures and the Breakdown of Manifest Conformality

We use the soft-collinear bootstrap to construct the 8-loop integrand for the 4-point amplitude and 4-stress-tensor correlation function in planar maximally supersymmetric Yang-Mills theory. Both have a unique representation in terms of planar, conformal integrands grouped according to a hidden symmetry discovered for correlation functions. The answer we find exposes a fundamental tension between manifest locality and planarity with manifest conformality not seen at lower loops. For the first time, the integrand must include terms that are finite even on-shell and terms that are divergent even off-shell (so-called `pseudoconformal' integrals). We describe these novelties and their consequences in this letter, and we make the full correlator and amplitude available as part of this work's submission files to the arXiv.

==> 4pt_loop_integrands_demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90836,       2275]
NotebookOptionsPosition[     87445,       2154]
NotebookOutlinePosition[     87808,       2170]
CellTagsIndexPosition[     87765,       2167]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "4pt_loop_integrand_data.m"}]}], "Input",
 CellChangeTimes->{{3.659452300822241*^9, 3.659452314652884*^9}, 
   3.6599562519048653`*^9}],

Cell[BoxData[
 PanelBox[
  TagBox[GridBox[{
     {
      PanelBox[
       GraphicsBox[
        {GrayLevel[0], AbsolutePointSize[6.5], AbsoluteThickness[1.5], 
         CapForm["Round"], JoinForm[
         "Round"], {
          LineBox[{{0.6538461282567203, 1.}, {1.3076923076923082`, 1.}}], 
          LineBox[{{0.6538461282567203, 1.}, {0, 1.}}], 
          LineBox[{{0.6538461282567203, 1.}, {0.6538461244054908, 
           0.6686323294135526}}], 
          LineBox[{{0.6538461256934969, 0}, {1.3076923076923082`, 0}}], 
          LineBox[{{0.6538461256934969, 0}, {0.6538461258549793, 
            0.33136762848411444`}}], 
          LineBox[{{0.6538461256934969, 0}, {0, 0}}], 
          LineBox[{{0.9871169344727615, 0.3327571409559546}, {
           0.987116937550275, 0.6672428205779817}}], 
          LineBox[{{0.9871169344727615, 0.3327571409559546}, {
           0.6538461258549793, 0.33136762848411444`}}], 
          LineBox[{{0.9871169344727615, 0.3327571409559546}, {
            1.3076923076923082`, 0}}], 
          LineBox[{{0.987116937550275, 0.6672428205779817}, {
           1.3076923076923082`, 1.}}], 
          LineBox[{{0.987116937550275, 0.6672428205779817}, {
           0.6538461244054908, 0.6686323294135526}}], 
          LineBox[{{0.3205753312454937, 0.6672428265321099}, {
           0.3205753314780058, 0.33275713648432315`}}], 
          LineBox[{{0.3205753312454937, 0.6672428265321099}, {
           0.6538461244054908, 0.6686323294135526}}], 
          LineBox[{{0.3205753312454937, 0.6672428265321099}, {0, 1.}}], 
          LineBox[{{0.3205753314780058, 0.33275713648432315`}, {0, 0}}], 
          LineBox[{{0.3205753314780058, 0.33275713648432315`}, {
           0.6538461258549793, 0.33136762848411444`}}], 
          LineBox[{{1.3076923076923082`, 0}, {1.3076923076923082`, 1.}}], 
          LineBox[{{0, 1.}, {0, 0}}], 
          LineBox[{{0.6538461244054908, 0.6686323294135526}, {
           0.6538461258549793, 0.33136762848411444`}}], 
          LineBox[{{1.3076923076923082`, 1.}, {1.657692307692308, 1.35}}], 
          LineBox[{{1.3076923076923082`, 0}, {1.657692307692308, -0.35}}], 
          LineBox[{{0, 0}, {-0.35, -0.35}}], 
          LineBox[{{0, 1.}, {-0.35, 1.35}}]}, {
          PointBox[{1.3076923076923082`, 1.}], 
          PointBox[{1.3076923076923082`, 0}], PointBox[{0, 0}], 
          PointBox[{0, 1.}], PointBox[{0.6538461282567203, 1.}], 
          PointBox[{0.6538461256934969, 0}], 
          PointBox[{0.3205753312454937, 0.6672428265321099}], 
          PointBox[{0.3205753314780058, 0.33275713648432315`}], 
          PointBox[{0.6538461258549793, 0.33136762848411444`}], 
          PointBox[{0.6538461244054908, 0.6686323294135526}], 
          PointBox[{0.987116937550275, 0.6672428205779817}], 
          PointBox[{0.9871169344727615, 0.3327571409559546}]}, {{InsetBox[
            StyleBox["1",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->20,
             FontSlant->Italic], {0.6538461538461541, 1.200000000000002}], 
           InsetBox[
            StyleBox["2",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->20,
             FontSlant->Italic], {1.487692307692308, 0.5}], InsetBox[
            StyleBox["4",
             StripOnInput->False,
             FontFamily->"Times",
             FontSize->20,
             FontSlant->Italic], {-0.17999999999999997`, 0.5}]}, InsetBox[
           
           TemplateBox[{
            StyleBox[
             "s", Italic, FontFamily -> "Times", FontSize -> 22, StripOnInput -> 
              False],StyleBox[
              SuperscriptBox["t", "2"], Italic, FontFamily -> "Times", 
              FontSize -> 22, StripOnInput -> False],StyleBox[
             "\" \"", Italic, FontFamily -> "Times", FontSize -> 22, 
              StripOnInput -> False]},
            "RowDefault"], {0.653846153846154, -0.3}]}, {}},
        AspectRatio->Automatic,
        FrameTicks->None,
        ImageSize->175,
        PlotRange->All,
        PlotRangePadding->Scaled[0.01],
        ImageCache->GraphicsData["CompressedBitmap", "\<\
eJztXAdsnFW2/h3X9F5Jz6Zskp0kgGgPlHjJJiEkbygPRDElBEyWOmw2iqxV
tKxXjzD0oZoijHhYy2LEYhAaITBlEMKAjMCABqIBTDHFwABDmcAA553v3HN/
z9jXk/wmWO89vZGm+N7vfOf8t997zvXGTX/ecs6Fm/78x82bZq/906bIlj9u
3jp7zcV/4qTSEs/z/sXv22d7+E38Uz/+RfzizIKvdfJVTumuLkpns/zdSalk
kjq70l6Z5JXyR07yu9JZ71Qjtla+qvgjQ7GQKJB3dbX+rolSMkNDlD3T0eBD
amKtzEfeyflMo/kjSy2REKeEqDmZRSp1ttQpWzNE5JVpt1TVFOLvcGOHpVqn
VB2xavIicbKvrK+9hjqymphOULWmJVJtVMO/m1JZ7yRDJU9NtGvXLmpoaPD+
oMyplijFEt3WFGqs0ccN1VOXry9NMS2GemBzGcrkyDsBWSWgKwFviSqSQqY7
77xTBC644AJTIGWUao74ZRaOtZdqZbQ3hCUpVNfqnahpLCVpjY2NnvIO0axt
27ZZYn2K8rxnx7uOUjlTy9DaU1N11En0H700MJ1Se6UODaslrYJa60O+7U1S
mRlKpbqGqBKuESlw1HVLZ+54hxLD7jfBfCW/l7SRBQUdbmjXOknw37WU8isj
R821xphIS6d3nEOV0YFy6aOq2m+cOW6cRlWsPSPEbTFURJjMnznq7uzoaQ81
MWp/7RE6QyrYk/aElqai2lILzTD6ufD6M4MrJ9nsV1woxBVhmLndSvdpqrHa
KmllZKexJFxPjQ0xisWiVMsdtbY55dRu1LJgf9oZkEvL0JBMdVIma4YEbtim
UodTd0czhdW4Ru3AmY5Gee62jK2NFMVbU9rpCy0wqmVM6W3BUZpGadNRq2Pt
fgPvbovJWNDanXM+mOHzhhahzXa2UlNrp/xlabta633aNQ5aw+cNc9D+u6Z1
NNaYISdD2jEKKYwsl1xfio22o3ATb0ATDzfwL/q9g8WIeyP6ZeEhI1otz5JI
k1ZmIYWRlR7Vm6JgnK8OU9yOfdzg43XVpgd35VY5WA2dN6pf1kquzqik1TU0
UrS2WoeMCAYeb6WD0nBJf3RTllOyJdYztoVqKZ7KOKkMhzfGQRV1wA3OG+uA
73TADc4b54D/pwNucN54B/zvDrjBeRMc8L854AbnTXTA/+qAG5w3yQHf4YAb
nDfZAf+LA25w3hQHvM4BNzhvqgO+3QE3OG+aA77NATc4bz9tjhZ+5pln0kUX
XURr1qyR7/fff987QNsX/+4nr7JPHnisKqPDm65WbNmyxU6Q/jA+efJkoQBi
ueLwN9KD4Er1Ezr0ZZ/Uqod1Vr2FI83Cl+1jXC/1KKDe8FGjRtEBBxyAN9Pi
06QNFAcdAZ5+9uzZtGHDBryZFp8mbaC4Ik/vqqtLLrmkT6Hubd1Dtlhb0qY3
o1crHT16NM2cOZNOOukkEb/88su9FXmt/LjjjpN0fKOVr1B5xkk65CAPHtsT
jA5vlnxV0MEHH0zr1q2jn376iU455RQRi8ViK9TwJ598UpL4W9krkC1pp556
qohBnGlm5RNX+sR4/fjjj3T88cdTSUkJ3XbbbX6x5LMvVznOFxzwkMNLNXgF
KqoKVOD1ww8/0NFHH01Dhgyhu+++e5lDi0krQ7bAAGcxu6RQRfLXzHxlpfnK
PLtIzvJubPXq1VRaWkr33XdfyKEwpFDOFhjgu3fvLg2m0C79v/32WzriiCOo
vLycHnrood85FP5OoZwtMMBZrCyYwjL9zGQykl5ZWUmPPvroUofCpQrlbIEB
zmLlwRSWK8sXX3xBK1asoKFDh9JTTz21xKFwiUI5W2CAs1hFMIUVyvLpp5/S
kiVLaMSIEfTcc88tdihcrFDOFhjgLFYZTGGlsnz00Ue0YMEC6ZTt7e2/dSj8
rUI5W2CAs1hVMIVVyoKRYs6cOTR+/Hh69dVXFzkULlIoZwsMcBYbGkzhUGV5
++23afr06TLCvfHGGwsdChcqlLMFBjiLDQumcJiyvPnmmzRlyhTab7/96K23
3lrgULhAoZwtMMBZbHgwhcOV5bXXXqMJEybItPLee+/Ndyicr1DOFhjgLDYi
mMIRyvLSSy/RmDFjaP78+fThhx/+xqHwNwrlbIEBzmIjgykcqSxtbW00cuRI
Wrx4MXV3d89zKJynUM4WGOAsNiqYwlHK8vTTT9OwYcNo+fLllE6n5zoUzlUo
Z9OyZcsEzmKjgykcrSyPPfaYjFcHHXQQffXVV3McCucolLMFBjiLjQmmcIyy
PPzwwzIiH3744fTNN9/MdiicrVDOFhjgLDY2mMKxynL//ffLnHPkkUdiqprl
UDhLoZjJAAOcxcYFUzhOWe655x6ZVdevX0/ff//9TIfCmQrlbIEBzmLjgykc
ryx33HGHLBaOPfZYyuVyMxwKZyiUswUGOItNCKZwgrLccMMNwnzyySdj7TPd
oXC6QrE0AgzpLDYxmEIDr6QrrrhCGE488US68MILCzY1ZqPmXgpOVvn8DQ/k
wQMc8/r7x700ycL3tJi1RbunxbEL51psByw5a2bfLcRkWSqAOhKJ0MUXXywY
lAp2nOeffz6dd955sic799xzqba2ls455xw6++yzafPmzXTWWWfRpk2bZMt4
xhln0Omnn06nnXYa1dTU0MKFC7kejA7+LWnIAwZYyEAWHOACJ7ihA7qgE7ph
A2yBTbANNsJW2My2q47CrcsAi6fvBm+y9H5s1LDmwPQxduxYGjdunCwJMH9N
nDhRagqT59SpU2natGkymWL2njFjhuw1Zs2aJfMdlhBz586lefPmYZXmFw9W
bEhDHjDAQgay4AAXOMENHdAFndANG2ALbIJtsBG2wma23S+e/I3lPms9haU+
fh/jBmjmQPrYL8EFHDLyRyhM7Ghgez969RzlQA7yyJsSzAQLRxdCO8Ff9qwq
f9i2B1LA6Ojz/6r+b6iyS0yckDeEjV8y3pUbOQgW2D1iqqnW7/493iZxrQlC
T+LtUra13py018U7vcE0k3KdFDX+On8wrY61kb6sG8KamWk3J0FeJD4oZpod
LW8zsymqE+9BlDqzOcrx6hUr2M42eEbDlMz5JWq2iMPFM9be2kqtiQQl5N1G
rU3WfVtDTfE4tbQkqDtHvsfo13wUu1emTAfVijuyEe4j37eVTFE6V1Do1irK
tlv3CdebqaMenw/53rlf03q78Ya3L9xj/ZheZQ4PlLqZI80J6mhvozZ+N0bU
j1Qd5b87Bq3M7e4919VqStBYrX6m4X69pKmp1rjXkxrS4Lvca5oo6zP9utba
rX822WR01zbx+EXqYBvh13W3jmkREo9uzvrtw3DpDoahtud3xutFtjqasG5A
k1UpVsbEShOEEY+YVhFNdA9KWdpTjfx4BNZd4P/EgWCXGf3CMUq0GL9nqL51
MAy0hybGIY0ybCucEypkbK7Pi+NBQEsn0WB0HDukICgkEo6K89ceSXc01Ghn
Fv+3DlZmJCiXaIJ6azDChjpzg9LV/ZnCeudrGiiVMb05Pwoir5ztqQl3OKrT
cq5tSg7mZJDrikvAlDS8kL9PaEraiCg78vhua0wfERkcWgalXIdpY0wn49wS
eiKIsKRqSHRpt7ebHp6YKauz2NBBsM4ermI9AM8Fhmod3WcNgvr/2Ruh/yVb
xmLHNzhCAe0HH3xAXV1dctQNd8rHH39Mn3zyiZxEw5/z+eefyyExnElffvml
nN+iPXz99ddytAo32nfffSdrxt27d+PYxT+fwBEM0pAHDLCQgSw4wAVOcEMH
dEEndMMG2AKbYBtshK2wmW3/tY5v/m3fHXvY0Iv8Use5MA5ab7/9dvHO3nrr
rQiRpFtuuYVuvvlmuummm+jGG2+k66+/XnzD1113HV177bV0zTXX0NVXX01X
XXUVXXnllXKUGY1GxTu9c+dOOvTQQ/1S59+ShjxggIUMZMEBLnCCGzqgCzqh
GzbAFtgE22AjbIXNbLtf6ni2ARaPheNM95hjjik4xdnXR5/gh54BmGloq+jn
n3+Wo0bZQtbV9Y6G2fOAU9UnUAY0wIGW6QdkWKmccYLl0ksv9fo/rC9FvqQx
PmgZ2Lln69atQrF9+3avf0dEKfIljfFeQKeAnYR37NghFFxOPq6vk6VnSGO8
F9DhYRcnl112mVDg8JiroX9tZdIIAEM6iwV06VinFTodGHCaza2ymNMKjRYw
pLNYQKeVdcuhF4PhhBNOQPxHMbccwkMAQzqLBXTL2VOhu+66S5xCGzduRChI
MccjAkwAA5zFAjoe7Sbk3nvvlXkcXYtnmmKuVUxEgAHOYgFdq3YH+eCDD1JZ
WRmtXLkSU1ox5zFmPMAAZ7GAzmO7wY7H41RRUUGHHHII5s1i7nFMq4ABzmIB
3eP2HOKJJ54Qx8L++++PyblYAADmbsAAZ7GAAQB2pf7ss8/S8OHDaenSpfTZ
Z58VC3HgbIEBzmIBQxxsEMeLL74o6094l3iJUSyIAysQwABnsYBBHDZM5ZVX
XhE/C/w0vIYpFqaCJQ5ggLNYwDAVG4iTTCZp0qRJ4gR65513igXicLbAAGex
gIE4NtQolUr5XqZdu3YVCzXCJRPr8GKxgKFGNpjq3XffFTcXXFmvv/56sWAq
zhYY4CwWMJjK7s2x/oSvDb6yl19+uVi4GGcLDHAWCxguZgPisABetGiRNL0X
XnihWEDc888/LzDAWWyPAXF9w/2w8g6FQtKxnnnmmWLhfpwtMMBZbI/hfoXh
i1jyH3jggVRVVUWPP/540fBFzhcc8JDDS9XY8MUZ+jz5UZ7wgCKK6bDDDpOh
8JFHHlmujdW1SluuFAwTOMQgDpq8YE+N9XRFtdpVKSJMMLs88MADex3RbEua
ZUSWOZyr4V4B1S4X6Nq1a211Bo5ohmwx3F5ENGMSwMjFb6bFp0kbKC5gRDPa
PlZM/GZafJq0geKKPD1i8hC+1F+d/pJodosDP/Tk1b2N28fKKRw21+JWrVr1
i+L2IQ8e8DGvVTVN+7pVhUUabw+3ajJ2ikhSKS2eqW6hbW4hvbswxS203S2k
9yMmu4Xq3EJ6B2OSW+gvbiG95zHRLbTDLaR3SSa4hf7qFtL7KuPdQn9zC+md
mHFuob+7hfTezVi30BHaGrMp/9ad3xmq61pIz031elEfcr0DNMZNvkqT08km
PZXFXTM60s2lvq/Rbi57PVBupIbNmWldvGu1m0vPLEe5uawBSfUVhCJxXL3t
h6vAE9OHywplU+pk8iK4a/oHN5eelI9wc1khnPlH9Fy4KZVd4+ZSR8FwN5cV
EheiOotqmpJr3Vx6KD7MzWUXYd2txj/lhRvhSOuHS6/8DXVzHWXtyrub3J6h
dW4uvYFY5eZa7z9jj1Mq1pY+ys2llyQr3VwbtCPYq8fwa6x3E+klzgo3kb3W
mLMNIhSlbqJ+uPRKankxoyrkARPNTdQYs/72EOIvjnZz6iXbsmL2Gc62eDM1
ROuptsY8dLQtvcHNqfeHS92c9sYx3BU5dVf0Q6R3noe4if7LLaS3sU0x9Zbx
mtxChZfPceapAv9Qa4GXJhOL2Rvl5gFlx5lIJLx/4o8S/CxBmoL0vwp4Jf8N
i36nHg==\
\>"]],
       Background->RGBColor[1, 20, 20],
       FrameMargins->0]},
     {
      TemplateBox[{
       StyleBox[
        "\"4-Point Amplitude/Correlator\"", FontFamily -> "Times", FontSize -> 
         18, StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
       StyleBox[
        "\"Loop-Integrands (\[LessEqual]8 loops)\"", FontFamily -> "Times", 
         FontSize -> 18, StripOnInput -> False]},
       "RowDefault"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"],
  Background->RGBColor[
    Rational[3, 4], 
    Rational[3, 4], 
    Rational[9, 10]],
  FrameMargins->{{15, 15}, {0, 12.5}}]], "Print",
 CellChangeTimes->{3.6599576028324127`*^9, 3.6599580965602016`*^9, 
  3.659958226791946*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["f",
  FontSlant->"Italic"],
 "-graphs for Correlation Functions"
}], "Section",
 CellChangeTimes->{{3.6594523263713007`*^9, 3.6594523419884243`*^9}, 
   3.65995653716319*^9, {3.659956572875605*^9, 3.659956583632992*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fGraphList", "/@", 
   RowBox[{"Range", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.659452347516893*^9, 3.659452374129987*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "3", ",", "7", ",", "36", ",", "220", ",", 
   "2709"}], "}"}]], "Output",
 CellChangeTimes->{3.6594524061584797`*^9, 3.6599576059034*^9, 
  3.65995809959023*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fGraphList", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.659958101393942*^9, 3.659958105736382*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}]}]], "}"}]], "Output",
 CellChangeTimes->{3.659958106577993*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fGraphList", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.659958110728606*^9, 3.659958110877654*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "}"}]], "Output",
 CellChangeTimes->{3.6599581112450867`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fGraphList", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.659958112984708*^9, 3.659958113309746*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}]}]], "}"}]], "Output",
 CellChangeTimes->{3.659958114044726*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fGraphList", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.659958116232627*^9, 3.659958116373575*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "5"}], "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"5", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"5", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"5", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"5", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "5"}], "]"}], "2"], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"5", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"5", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"5", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"7", ",", "8"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.659958116993084*^9, 3.659958123515174*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
f-graph Coefficients (for both Amplitude and Correlation Function)\
\>", "Section",
 CellChangeTimes->{{3.659958058312652*^9, 3.659958084054494*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amplitudeCoefficients", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.659957713930913*^9, 3.659957714263543*^9}}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.659957714589305*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amplitudeCoefficients", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.659957711419174*^9, 3.6599577115274687`*^9}}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.659957712090365*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amplitudeCoefficients", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.6599577085630608`*^9, 3.659957708655596*^9}}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.659957709156687*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amplitudeCoefficients", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.6599566528005342`*^9, 3.659956652886654*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.6599576080594997`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amplitudeCoefficients", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.659957558416438*^9, 3.6599575585661983`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.659957608892728*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amplitudeCoefficients", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.659452453401684*^9, 3.6594524535223417`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "2", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6594524539975567`*^9, 3.6599576098591948`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amplitudeCoefficients", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.659452435786978*^9, 3.659452449150683*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "2", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
   ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.659452439743878*^9, 3.659452449438702*^9}, 
   3.6599576108916893`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amplitudeCoefficients", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.659452463022752*^9, 3.659452463426206*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "2", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
   ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", "1", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
   "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "1", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "1", ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["3", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
   ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
   ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
   "1", ",", "1", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "1", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["3", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
    ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", "1", ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "1", ",", "1", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   "0", ",", "1", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["3", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", 
   ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "2", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "2", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", 
   FractionBox["1", "2"], ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
   ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
   ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", 
   RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", "2", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", 
   FractionBox["1", "2"], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "2", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.6594524635342493`*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Planar DCI Contributions (grouped by ",
 StyleBox["f",
  FontSlant->"Italic"],
 "-graphs)"
}], "Section",
 CellChangeTimes->{{3.659452333286291*^9, 3.6594523379311647`*^9}, {
  3.6599565957604513`*^9, 3.6599566065360117`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fGraphPlanarSeeds", "[", "1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.659957700315593*^9, 3.659957700440049*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "5"}], "]"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.659957700757079*^9}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.659957700759562*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.65995770076199*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fGraphPlanarSeeds", "[", "2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.659957695123927*^9, 3.659957695288353*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"5", ",", "6"}], "]"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.659957695790852*^9}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.659957695793418*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.6599576957958117`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fGraphPlanarSeeds", "[", "3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.659957687898699*^9, 3.659957688104549*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}]], ",", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6599576885245247`*^9}],

Cell[BoxData[
 RowBox[{"{", "2", "}"}]], "Output",
 CellChangeTimes->{3.6599576885269747`*^9}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.659957688529327*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fGraphPlanarSeeds", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.659956625063233*^9, 3.659956638911374*^9}, {
  3.659957663913933*^9, 3.659957667114189*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "8"}], "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "8"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "7"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"6", ",", "8"}], "]"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.659957614826734*^9, 3.659957620592475*^9}, 
   3.659957667623707*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.659957614826734*^9, 3.659957620592475*^9}, 
   3.659957667628222*^9}],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{{3.659957614826734*^9, 3.659957620592475*^9}, 
   3.659957667630548*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "/@", 
  RowBox[{"fGraphPlanarSeeds", "[", "5", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.659957637701112*^9, 3.659957658642614*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4", ",", "7", ",", "8", ",", "7", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.659957638292562*^9, 3.6599576595857887`*^9}}],

Cell[BoxData["34"], "Output",
 CellChangeTimes->{{3.659957638292562*^9, 3.659957659588216*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "/@", 
  RowBox[{"fGraphPlanarSeeds", "[", "6", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.6599576419495983`*^9, 3.659957652970887*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4", ",", "7", ",", "3", ",", "14", ",", "12", ",", "14", ",", "8", ",", 
   "9", ",", "13", ",", "11", ",", "13", ",", "13", ",", "20", ",", "9", ",", 
   "9", ",", "1", ",", "7", ",", "7", ",", "5", ",", "5", ",", "5", ",", "2", 
   ",", "5", ",", "5", ",", "9", ",", "5", ",", "9", ",", "9", ",", "2", ",", 
   "8", ",", "5", ",", "16", ",", "3", ",", "6", ",", "7", ",", "4"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6599576430587378`*^9, 3.65995765361901*^9}}],

Cell[BoxData["284"], "Output",
 CellChangeTimes->{{3.6599576430587378`*^9, 3.65995765362136*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "/@", 
  RowBox[{"fGraphPlanarSeeds", "[", "7", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.659957756416779*^9, 3.6599577564937553`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "27", ",", "27", ",", "16", ",", "14", ",", "9", ",", "9", ",", "14", ",", 
   "23", ",", "23", ",", "23", ",", "27", ",", "15", ",", "13", ",", "23", 
   ",", "15", ",", "13", ",", "19", ",", "27", ",", "13", ",", "15", ",", "7",
    ",", "19", ",", "23", ",", "19", ",", "12", ",", "9", ",", "15", ",", "9",
    ",", "19", ",", "27", ",", "23", ",", "19", ",", "19", ",", "19", ",", 
   "16", ",", "19", ",", "16", ",", "16", ",", "16", ",", "23", ",", "23", 
   ",", "16", ",", "19", ",", "19", ",", "9", ",", "6", ",", "27", ",", "27", 
   ",", "27", ",", "23", ",", "23", ",", "11", ",", "19", ",", "16", ",", 
   "19", ",", "23", ",", "13", ",", "23", ",", "13", ",", "9", ",", "15", ",",
    "14", ",", "14", ",", "19", ",", "19", ",", "23", ",", "14", ",", "27", 
   ",", "14", ",", "14", ",", "14", ",", "14", ",", "14", ",", "14", ",", 
   "23", ",", "23", ",", "23", ",", "10", ",", "19", ",", "19", ",", "13", 
   ",", "15", ",", "23", ",", "13", ",", "19", ",", "9", ",", "14", ",", "14",
    ",", "14", ",", "9", ",", "23", ",", "23", ",", "10", ",", "10", ",", 
   "10", ",", "10", ",", "27", ",", "16", ",", "23", ",", "23", ",", "12", 
   ",", "19", ",", "19", ",", "9", ",", "19", ",", "19", ",", "19", ",", "23",
    ",", "14", ",", "16", ",", "19", ",", "14", ",", "14", ",", "12", ",", 
   "12", ",", "12", ",", "6", ",", "10", ",", "10", ",", "10", ",", "23", ",",
    "19", ",", "8", ",", "8", ",", "4", ",", "10", ",", "10", ",", "10", ",", 
   "10", ",", "10", ",", "14", ",", "14", ",", "23", ",", "15", ",", "10", 
   ",", "7", ",", "10", ",", "7", ",", "19", ",", "10", ",", "8", ",", "8", 
   ",", "10", ",", "10", ",", "10", ",", "6", ",", "9", ",", "19", ",", "9", 
   ",", "7", ",", "7", ",", "10", ",", "10", ",", "2", ",", "27", ",", "19", 
   ",", "19", ",", "19", ",", "19", ",", "23", ",", "16", ",", "6", ",", "9", 
   ",", "10", ",", "12", ",", "7", ",", "16", ",", "16", ",", "9", ",", "19", 
   ",", "19", ",", "12", ",", "16", ",", "13", ",", "19", ",", "8", ",", "8", 
   ",", "4", ",", "4", ",", "10", ",", "7", ",", "7", ",", "10", ",", "16", 
   ",", "14", ",", "23", ",", "23", ",", "19", ",", "15", ",", "15", ",", "7",
    ",", "6", ",", "10", ",", "8", ",", "8", ",", "16", ",", "13", ",", "19", 
   ",", "12", ",", "16", ",", "8", ",", "16", ",", "10", ",", "15", ",", "15",
    ",", "16", ",", "19", ",", "7", ",", "9", ",", "9", ",", "19", ",", "19", 
   ",", "7", ",", "7", ",", "6", ",", "10", ",", "8", ",", "8", ",", "10", 
   ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{3.659957757806717*^9}],

Cell[BoxData["3239"], "Output",
 CellChangeTimes->{3.659957757809023*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Length", "/@", 
   RowBox[{"fGraphPlanarSeeds", "[", "8", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.659452477298581*^9, 3.659452499766313*^9}}],

Cell[BoxData["52045"], "Output",
 CellChangeTimes->{{3.6594524946737013`*^9, 3.659452500272749*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1244, 794},
WindowMargins->{{-1853, Automatic}, {Automatic, 214}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 292, 7, 46, "Input"],
Cell[875, 31, 10676, 205, 224, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11588, 241, 247, 6, 64, "Section"],
Cell[CellGroupData[{
Cell[11860, 251, 234, 5, 46, "Input"],
Cell[12097, 258, 234, 6, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[12368, 269, 129, 2, 22, "Input"],
Cell[12500, 273, 777, 24, 50, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[13314, 302, 129, 2, 22, "Input"],
Cell[13446, 306, 911, 28, 50, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[14394, 339, 129, 2, 22, "Input"],
Cell[14526, 343, 1161, 36, 50, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[15724, 384, 129, 2, 22, "Input"],
Cell[15856, 388, 3991, 121, 132, "Output"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19896, 515, 159, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[20080, 522, 140, 2, 28, "Input"],
Cell[20223, 526, 92, 2, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[20352, 533, 142, 2, 22, "Input"],
Cell[20497, 537, 92, 2, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[20626, 544, 142, 2, 22, "Input"],
Cell[20771, 548, 92, 2, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[20900, 555, 142, 2, 22, "Input"],
Cell[21045, 559, 146, 4, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[21228, 568, 142, 2, 22, "Input"],
Cell[21373, 572, 203, 5, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[21613, 582, 142, 2, 22, "Input"],
Cell[21758, 586, 674, 14, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[22469, 605, 140, 2, 22, "Input"],
Cell[22612, 609, 3463, 73, 114, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[26112, 687, 140, 2, 22, "Input"],
Cell[26255, 691, 40838, 869, 2378, "Output"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67142, 1566, 244, 7, 64, "Section"],
Cell[CellGroupData[{
Cell[67411, 1577, 253, 4, 63, "Input"],
Cell[67667, 1583, 555, 18, 50, "Output"],
Cell[68225, 1603, 92, 2, 28, "Output"],
Cell[68320, 1607, 69, 1, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[68426, 1613, 253, 4, 57, "Input"],
Cell[68682, 1619, 788, 25, 52, "Output"],
Cell[69473, 1646, 92, 2, 28, "Output"],
Cell[69568, 1650, 72, 1, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[69677, 1656, 253, 4, 57, "Input"],
Cell[69933, 1662, 2021, 62, 94, "Output"],
Cell[71957, 1726, 94, 2, 28, "Output"],
Cell[72054, 1730, 70, 1, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[72161, 1736, 302, 5, 57, "Input"],
Cell[72466, 1743, 9884, 292, 346, "Output"],
Cell[82353, 2037, 175, 4, 28, "Output"],
Cell[82531, 2043, 120, 2, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[82688, 2050, 226, 4, 40, "Input"],
Cell[82917, 2056, 194, 4, 28, "Output"],
Cell[83114, 2062, 95, 1, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[83246, 2068, 228, 4, 40, "Input"],
Cell[83477, 2074, 511, 9, 28, "Output"],
Cell[83991, 2085, 97, 1, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[84125, 2091, 228, 4, 40, "Input"],
Cell[84356, 2097, 2597, 36, 131, "Output"],
Cell[86956, 2135, 73, 1, 28, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[87066, 2141, 248, 6, 40, "Input"],
Cell[87317, 2149, 100, 1, 28, "Output"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

